Explainable AI for Clinical Outcome Prediction: A Survey of Clinician Perceptions and Preferences

Explainable AI (XAI) techniques are necessary to help clinicians make sense of AI predictions and integrate predictions into their decision-making workflow. In this work, we conduct a survey study to understand clinician preference among different XAI techniques when they are used to interpret model predictions over text-based EHR data. We implement four XAI techniques (LIME, Attention-based span highlights, exemplar patient retrieval, and free-text rationales generated by LLMs) on an outcome prediction model that uses ICU admission notes to predict a patient's likelihood of experiencing in-hospital mortality. Using these XAI implementations, we design and conduct a survey study of 32 practicing clinicians, collecting their feedback and preferences on the four techniques. We synthesize our findings into a set of recommendations describing when each of the XAI techniques may be more appropriate, their potential limitations, as well as recommendations for improvement.

==> LikertScale.R <==
library(tidyverse)
library(tidyr)
library(dplyr)
library(HH)

### Time saved
time_saved <- data.frame(
  Item = c("Free-text Rationale", "LIME"),
  "No Time Saved" = c(0, 0),
  "Minimal" = c(13.33, 0),
  "Moderate" = c(20, 25),
  "Considerable" = c(46.67, 66.67),
  "Significant" = c(20, 8.33)
)

# Convert your data frame to a matrix if necessary, as likert() function might expect a matrix or data frame
time_matrix <- as.matrix(time_saved[,-1])

rownames(time_matrix) <- c("Free-text Rationale", "LIME")

# Open a graphical device with custom dimensions, for example, a PNG file
png("time_plot.png", width=700, height=200)  # Width and height in pixels, adjust as needed

# Plot
time_plot <- HH::likert(time_matrix, xlab=list("Percentage", cex=1.6),
                        main=list("Time-saved by Most Preferred XAI Method", cex=2),
                        scales=list(y=list(cex = 1.4), x=list(cex=1.4)),
                        auto.key = list(columns = 1, space="right", reverse.rows = T, cex=1.4))
plot(time_plot)
dev.off()

### Attitude by AI Experience
# AI Experience data
exp <- data.frame(
  Group = rep("AI Experience", 2),
  Item = c("Have Experience", "No Experience"),
  Very.Negative = c(0, 0),
  Slightly.Negative = c(14, 4),
  Neutral = c(14, 28),
  Slightly.Positive = c(43, 48),
  Very.Positive = c(29, 20)
)

# Years of Work Experience data
yoe <- data.frame(
  Group = rep("Years of Work Experience", 4),
  Item = c("2 - 5", "5 - 10", "10 - 20", "> 20"),
  Very.Negative = c(0, 0, 0, 0),
  Slightly.Negative = c(0, 9, 0, 33),
  Neutral = c(17, 18, 25, 67),
  Slightly.Positive = c(83, 45, 42, 0),
  Very.Positive = c(0, 27, 33, 0)
)

# Age data
age <- data.frame(
  Group = rep("Age", 4),
  Item = c("25-30", "31-35", "36-40", ">40"),
  Very.Negative = c(0, 0, 0, 0),
  Slightly.Negative = c(0, 10, 0, 10),
  Neutral = c(33, 20, 17, 30),
  Slightly.Positive = c(33, 60, 67, 30),
  Very.Positive = c(33, 10, 17, 30)
)

# Combine the datasets
combined_data <- rbind(exp, yoe, age)

# Plot the Likert plot
png("Combined_Attitude_Plot.png", width = 1200, height = 660)
Combined_Attitude_Plot <- HH::likert(Item~. | Group, combined_data, main = NULL,
                            ReferenceZero=3, layout=c(1,3), xlab = list("Percentage",cex=1.6), ylab=" ",   
                            scales=list(y=list(relation="free", cex = 1.4), x=list(cex=1.4)),
                            auto.key = list(columns = 1, reverse.rows = T, cex=1.4, space="right"),
                            strip.left=TRUE, strip = FALSE, par.strip.text=list(cex=1.3, lines=3)
                            )
plot(Combined_Attitude_Plot)
dev.off()

### Understandable
understand <- data.frame(
  Method = c("LIME", "Attention-based", "Similar Patient Retrieval", "Free-text Rationale"),
  `Very unclear` = c(11, 11, 4, 0),
  `Slightly unclear` = c(11, 15, 7, 0),
  `Neutral` = c(19, 30, 33, 7),
  `Slightly clear` = c(44, 26, 33, 19),
  `Very clear` = c(15, 19, 22, 74)
)

# Convert data frame to matrix
understand_matrix <- as.matrix(understand[,-1])

# Set row names
rownames(understand_matrix) <- understand$Method

# Open a graphical device with custom dimensions, for example, a PNG file
png("Understandable.png", width=800, height=300)  # Width and height in pixels, adjust as needed

# Plot likert plot
understand_plot <- likert(understand_matrix, xlab = list("Percentage",cex=1.6),
                          main = list("How understandable are the XAI methods?", cex=2),
                          scales=list(y=list(cex = 1.4), x=list(cex=1.4)),
                          auto.key = list(columns = 1,reverse.rows = T, cex=1.4, space="right"),
                          ,axis.text=element_text(size=12))

# Display the plot
plot(understand_plot)
# Save and close the device
dev.off()


### Reasonable
reasonableness <- data.frame(
  Method = c("LIME", "Attention-based", "Similar Patient Retrieval", "Free-text Rationale"),
  `Very unreasonable` = c(9.375, 12.5, 9.375, 0),
  `Slightly unreasonable` = c(12.5, 28.125, 12.5, 0),
  `Neutral` = c(12.5, 25, 31.25, 15.625),
  `Slightly reasonable` = c(53.125, 21.875, 31.25, 25),
  `Very reasonable` = c(12.5, 12.5, 15.625, 59.375)
)

# Convert data frame to matrix
reasonableness_matrix <- as.matrix(reasonableness[,-1])

# Set row names
rownames(reasonableness_matrix) <- reasonableness$Method

# Open a graphical device with custom dimensions, for example, a PNG file
png("Reasonable.png", width=800, height=300)  # Width and height in pixels, adjust as needed

# Plot likert plot
reasonableness_plot <- likert(reasonableness_matrix, xlab = list("Percentage",cex=1.6), 
                              main = list("How reasonable are the XAI methods?", cex=2),
                              scales=list(y=list(cex = 1.4), x=list(cex=1.4)),
                              auto.key = list(columns = 1,reverse.rows = T, cex=1.4, space="right"))

# Display the plot
plot(reasonableness_plot)

# Save and close the device
dev.off()


